The unequal-mass three-loop banana integral

We compute the three-loop banana integral with four unequal masses in dimensional regularisation. This integral is associated to a family of K3 surfaces, thus representing an example for Feynman integrals with geometries beyond elliptic curves. We evaluate the integral by deriving an $\varepsilon$-factorised differential equation, for which we rely on the algorithm presented in a recent publication. Equipping the space of differential forms in Baikov representation by a set of filtrations inspired by Hodge theory, we first obtain a differential equation with entries as Laurent polynomials in $\varepsilon$. Via a sequence of basis rotations we then remove any non-$\varepsilon$-factorising terms. This procedure is algorithmic and at no point relies on prior knowledge of the underlying geometry.

==> anc/supplementary_file.mpl <==
c_lst := [c_10_5 = (45*y1^2-102*y1*y2+204*y1*y3+204*y1*y4-27*y2^2-60*y2*y3-60*
y2*y4-9*y3^2-186*y3*y4-9*y4^2+45*y1-27*y2-9*y3-9*y4)*eps^3+(9*y1^2-68*y1*y2+
106*y1*y3+106*y1*y4-7*y2^2-22*y2*y3-22*y2*y4-y3^2-100*y3*y4-y4^2+9*y1-7*y2-y3-
y4)*eps^2+(-10*y1*y2+14*y1*y3+14*y1*y4-2*y2*y3-2*y2*y4-14*y3*y4)*eps, c_10_6 =
-3*(3*y1^2-12*y1*y2+24*y1*y3+24*y1*y4+5*y2^2-6*y2*y3-6*y2*y4-7*y3^2-42*y3*y4-7
*y4^2+6*y1+8*y2-4*y3-4*y4+3)*eps^2*y1+(15*y1*y2-21*y1*y3-21*y1*y4-5*y2^2+6*y2*
y3+6*y2*y4+7*y3^2+42*y3*y4+7*y4^2-5*y2+7*y3+7*y4)*eps*y1, c_10_7 = -(31*y1^2-\
36*y1*y2+110*y1*y3+110*y1*y4-7*y2^2-24*y2*y3-24*y2*y4-5*y3^2-94*y3*y4-5*y4^2+
24*y1-14*y2-12*y3-12*y4-7)*eps^2*y2-(5*y1^2-15*y1*y2+34*y1*y3+34*y1*y4-3*y2*y3
-3*y2*y4+y3^2-26*y3*y4+y4^2+5*y1+y3+y4)*eps*y2, c_10_8 = (11*y1^2+82*y1*y2-72*
y1*y3-98*y1*y4+11*y2^2+24*y2*y3-2*y2*y4+y3^2+60*y3*y4-25*y4^2+12*y1+12*y2+2*y3
-24*y4+1)*eps^2*y3+(7*y1^2+26*y1*y2-21*y1*y3-28*y1*y4-y2^2+3*y2*y3-4*y2*y4+21*
y3*y4-7*y4^2+7*y1-y2-7*y4)*eps*y3, c_10_9 = (11*y1^2+82*y1*y2-98*y1*y3-72*y1*
y4+11*y2^2-2*y2*y3+24*y2*y4-25*y3^2+60*y3*y4+y4^2+12*y1+12*y2-24*y3+2*y4+1)*
eps^2*y4+(7*y1^2+26*y1*y2-28*y1*y3-21*y1*y4-y2^2-4*y2*y3+3*y2*y4-7*y3^2+21*y3*
y4+7*y1-y2-7*y3)*eps*y4, c_10_10 = (5*y1^2-10*y1*y2+26*y1*y3+26*y1*y4+5*y2^2-6
*y2*y3-6*y2*y4-7*y3^2-42*y3*y4-7*y4^2+10*y1+10*y2-2*y3-2*y4+5)*eps*y1*y2, 
c_10_11 = -(7*y1^2+22*y1*y2-14*y1*y3-14*y1*y4-5*y2^2+6*y2*y3+6*y2*y4+7*y3^2+42
*y3*y4+7*y4^2+14*y1+2*y2+14*y3+14*y4+7)*eps*y1*y3, c_10_12 = -(7*y1^2+22*y1*y2
-14*y1*y3-14*y1*y4-5*y2^2+6*y2*y3+6*y2*y4+7*y3^2+42*y3*y4+7*y4^2+14*y1+2*y2+14
*y3+14*y4+7)*eps*y1*y4, c_10_13 = -(3*y1^2+22*y1*y2-26*y1*y3-42*y1*y4-y2^2+2*
y2*y3-14*y2*y4-y3^2+10*y3*y4-17*y4^2+2*y1-2*y2-2*y3-18*y4-1)*eps*y2*y3, 
c_10_14 = -(3*y1^2+22*y1*y2-42*y1*y3-26*y1*y4-y2^2-14*y2*y3+2*y2*y4-17*y3^2+10
*y3*y4-y4^2+2*y1-2*y2-18*y3-2*y4-1)*eps*y2*y4, c_10_15 = -(21*y1^2+30*y1*y2-14
*y1*y3-14*y1*y4-11*y2^2-14*y2*y3-14*y2*y4-7*y3^2+14*y3*y4-7*y4^2+14*y1-18*y2-\
14*y3-14*y4-7)*eps*y3*y4, c_11_5 = (-96*y1*y2+48*y1*y3+48*y1*y4+24*y2*y3+24*y2
*y4-48*y3*y4)*eps^3+(-58*y1*y2+29*y1*y3+29*y1*y4-2*y2^2+13*y2*y3+13*y2*y4+y3^2
-26*y3*y4+y4^2-2*y2+y3+y4)*eps^2+(-8*y1*y2+4*y1*y3+4*y1*y4+2*y2*y3+2*y2*y4-4*
y3*y4)*eps, c_11_6 = 6*(6*y1*y2-3*y1*y3-3*y1*y4-2*y2^2-3*y2*y3-3*y2*y4+y3^2+6*
y3*y4+y4^2-2*y2+y3+y4)*eps^2*y1+2*(6*y1*y2-3*y1*y3-3*y1*y4-2*y2^2-3*y2*y3-3*y2
*y4+y3^2+6*y3*y4+y4^2-2*y2+y3+y4)*eps*y1, c_11_7 = -2*(7*y1^2-18*y1*y2+17*y1*
y3+17*y1*y4-y2^2+3*y2*y3+3*y2*y4-2*y3^2-16*y3*y4-2*y4^2+6*y1-2*y2-3*y3-3*y4-1)
*eps^2*y2-(4*y1^2-12*y1*y2+11*y1*y3+11*y1*y4+3*y2*y3+3*y2*y4-y3^2-10*y3*y4-y4^
2+4*y1-y3-y4)*eps*y2, c_11_8 = (7*y1^2+62*y1*y2-18*y1*y3-28*y1*y4+7*y2^2-6*y2*
y3-16*y2*y4-y3^2+12*y3*y4-11*y4^2+6*y1+6*y2-2*y3-12*y4-1)*eps^2*y3+(2*y1^2+19*
y1*y2-6*y1*y3-8*y1*y4+y2^2-3*y2*y3-5*y2*y4+6*y3*y4-2*y4^2+2*y1+y2-2*y4)*eps*y3
, c_11_9 = (7*y1^2+62*y1*y2-28*y1*y3-18*y1*y4+7*y2^2-16*y2*y3-6*y2*y4-11*y3^2+
12*y3*y4-y4^2+6*y1+6*y2-12*y3-2*y4-1)*eps^2*y4+(2*y1^2+19*y1*y2-8*y1*y3-6*y1*
y4+y2^2-5*y2*y3-3*y2*y4-2*y3^2+6*y3*y4+2*y1+y2-2*y3)*eps*y4, c_11_10 = 2*(2*y1
^2-4*y1*y2+5*y1*y3+5*y1*y4+2*y2^2+3*y2*y3+3*y2*y4-y3^2-6*y3*y4-y4^2+4*y1+4*y2+
y3+y4+2)*eps*y1*y2, c_11_11 = -2*(y1^2+7*y1*y2-2*y1*y3-2*y1*y4-2*y2^2-3*y2*y3-\
3*y2*y4+y3^2+6*y3*y4+y4^2+2*y1-y2+2*y3+2*y4+1)*eps*y1*y3, c_11_12 = -2*(y1^2+7
*y1*y2-2*y1*y3-2*y1*y4-2*y2^2-3*y2*y3-3*y2*y4+y3^2+6*y3*y4+y4^2+2*y1-y2+2*y3+2
*y4+1)*eps*y1*y4, c_11_13 = (3*y1^2-14*y1*y2+10*y1*y3+12*y1*y4-y2^2+2*y2*y3+4*
y2*y4-y3^2-8*y3*y4+y4^2+2*y1-2*y2-2*y3-1)*eps*y2*y3, c_11_14 = (3*y1^2-14*y1*
y2+12*y1*y3+10*y1*y4-y2^2+4*y2*y3+2*y2*y4+y3^2-8*y3*y4-y4^2+2*y1-2*y2-2*y4-1)*
eps*y2*y4, c_11_15 = -2*(3*y1^2+12*y1*y2-2*y1*y3-2*y1*y4+y2^2-2*y2*y3-2*y2*y4-
y3^2+2*y3*y4-y4^2+2*y1-2*y3-2*y4-1)*eps*y3*y4, c_12_5 = (-24*y1*y2+12*y1*y3+12
*y1*y4-24*y2^2-84*y2*y3-84*y2*y4+12*y3^2+168*y3*y4+12*y4^2-24*y2+12*y3+12*y4)*
eps^3+(-6*y1*y2+3*y1*y3+3*y1*y4-6*y2^2-45*y2*y3-45*y2*y4+3*y3^2+90*y3*y4+3*y4^
2-6*y2+3*y3+3*y4)*eps^2+(-6*y2*y3-6*y2*y4+12*y3*y4)*eps, c_12_6 = 6*(2*y1*y2-
y1*y3-y1*y4+2*y2^2+7*y2*y3+7*y2*y4-y3^2-14*y3*y4-y4^2+2*y2-y3-y4)*eps^2*y1+12*
(y2*y3+y2*y4-2*y3*y4)*eps*y1, c_12_7 = 6*(y1^2+2*y1*y2-y1*y3-y1*y4+y2^2+5*y2*
y3+5*y2*y4-2*y3^2-16*y3*y4-2*y4^2+2*y1+2*y2-y3-y4+1)*eps^2*y2-3*(y1*y3+y1*y4-3
*y2*y3-3*y2*y4+y3^2+10*y3*y4+y4^2+y3+y4)*eps*y2, c_12_8 = -3*(y1^2+2*y1*y2+2*
y1*y3-4*y1*y4+y2^2-10*y2*y3-16*y2*y4+y3^2+20*y3*y4-5*y4^2+2*y1+2*y2+2*y3-4*y4+
1)*eps^2*y3-3*(y1*y2-2*y1*y4+y2^2-3*y2*y3-5*y2*y4+6*y3*y4-2*y4^2+y2-2*y4)*eps*
y3, c_12_9 = -3*(y1^2+2*y1*y2-4*y1*y3+2*y1*y4+y2^2-16*y2*y3-10*y2*y4-5*y3^2+20
*y3*y4+y4^2+2*y1+2*y2-4*y3+2*y4+1)*eps^2*y4-3*(y1*y2-2*y1*y3+y2^2-5*y2*y3-3*y2
*y4-2*y3^2+6*y3*y4+y2-2*y3)*eps*y4, c_12_10 = 6*(y1*y3+y1*y4-y2*y3-y2*y4+y3^2+
6*y3*y4+y4^2+y3+y4)*eps*y1*y2, c_12_11 = 6*(y1*y2-2*y1*y4+y2^2-y2*y3-3*y2*y4+2
*y3*y4-2*y4^2+y2-2*y4)*eps*y1*y3, c_12_12 = 6*(y1*y2-2*y1*y3+y2^2-3*y2*y3-y2*
y4-2*y3^2+2*y3*y4+y2-2*y3)*eps*y1*y4, c_12_13 = 3*(y1^2+2*y1*y2+2*y1*y3+y2^2-2
*y2*y3-4*y2*y4+y3^2+8*y3*y4-y4^2+2*y1+2*y2+2*y3+1)*eps*y2*y3, c_12_14 = 3*(y1^
2+2*y1*y2+2*y1*y4+y2^2-4*y2*y3-2*y2*y4-y3^2+8*y3*y4+y4^2+2*y1+2*y2+2*y4+1)*eps
*y2*y4, c_12_15 = -6*(y1^2+2*y1*y3+2*y1*y4-y2^2+2*y2*y3+2*y2*y4+y3^2-2*y3*y4+
y4^2+2*y1+2*y3+2*y4+1)*eps*y3*y4, c_13_5 = -3*(y3-y4)*(17*y1-7*y2+y3+y4+1)*eps
^3-(y3-y4)*(29*y1-13*y2+y3+y4+1)*eps^2-2*(2*y1-y2)*(y3-y4)*eps, c_13_6 = 6*(y3
-y4)*(3*y1-3*y2-y3-y4-1)*eps^2*y1+2*(3*y1-3*y2-y3-y4-1)*(y3-y4)*eps*y1, c_13_7
= 6*(y3-y4)*(5*y1-y2+y3+y4+1)*eps^2*y2+(y3-y4)*(9*y1-3*y2+y3+y4+1)*eps*y2, 
c_13_8 = -(7*y1^2+2*y1*y2-18*y1*y3+32*y1*y4-5*y2^2+6*y2*y3-16*y2*y4-y3^2+y4^2+
6*y1-6*y2-2*y3-1)*eps^2*y3-(2*y1-y2)*(y1+y2-3*y3+5*y4+1)*eps*y3, c_13_9 = (7*
y1^2+2*y1*y2+32*y1*y3-18*y1*y4-5*y2^2-16*y2*y3+6*y2*y4+y3^2-y4^2+6*y1-6*y2-2*
y4-1)*eps^2*y4+(2*y1-y2)*(y1+y2+5*y3-3*y4+1)*eps*y4, c_13_10 = -2*(y3-y4)*(3*
y1-3*y2-y3-y4-1)*eps*y1*y2, c_13_11 = 2*(y1^2+y1*y2-2*y1*y3+4*y1*y4+3*y2*y3-3*
y2*y4+y3^2-y4^2+2*y1+y2+2*y3+1)*eps*y1*y3, c_13_12 = -2*(y1^2+y1*y2+4*y1*y3-2*
y1*y4-3*y2*y3+3*y2*y4-y3^2+y4^2+2*y1+y2+2*y4+1)*eps*y1*y4, c_13_13 = (3*y1^2+2
*y1*y2-6*y1*y3+12*y1*y4-y2^2+2*y2*y3-4*y2*y4-y3^2+y4^2+2*y1-2*y2-2*y3-1)*eps*
y2*y3, c_13_14 = -(3*y1^2+2*y1*y2+12*y1*y3-6*y1*y4-y2^2-4*y2*y3+2*y2*y4+y3^2-
y4^2+2*y1-2*y2-2*y4-1)*eps*y2*y4, c_13_15 = -4*(y3-y4)*(2*y1-y2)*eps*y3*y4, 
c_14_5 = -12*(y3-y4)*(y1+7*y2+y3+y4+1)*eps^3-3*(y3-y4)*(y1+15*y2+y3+y4+1)*eps^
2-6*(y3-y4)*eps*y2, c_14_6 = 6*(y3-y4)*(y1+7*y2+y3+y4+1)*eps^2*y1+12*(y3-y4)*
eps*y1*y2, c_14_7 = -6*(y3-y4)*(y1-5*y2+y3+y4+1)*eps^2*y2-3*(y3-y4)*(y1-3*y2+
y3+y4+1)*eps*y2, c_14_8 = 3*(y1^2-2*y1*y2+2*y1*y3-3*y2^2+10*y2*y3-16*y2*y4+y3^
2-y4^2+2*y1-2*y2+2*y3+1)*eps^2*y3-3*(y1+y2-3*y3+5*y4+1)*eps*y2*y3, c_14_9 = -3
*(y1^2-2*y1*y2+2*y1*y4-3*y2^2-16*y2*y3+10*y2*y4-y3^2+y4^2+2*y1-2*y2+2*y4+1)*
eps^2*y4+3*(y1+y2+5*y3-3*y4+1)*eps*y2*y4, c_14_10 = 6*(y3-y4)*(y1-y2+y3+y4+1)*
eps*y1*y2, c_14_11 = 6*(y1+y2-y3+3*y4+1)*eps*y1*y2*y3, c_14_12 = -6*(y1+y2+3*
y3-y4+1)*eps*y1*y2*y4, c_14_13 = 3*(y1^2+2*y1*y2+2*y1*y3+y2^2-2*y2*y3+4*y2*y4+
y3^2-y4^2+2*y1+2*y2+2*y3+1)*eps*y2*y3, c_14_14 = -3*(y1^2+2*y1*y2+2*y1*y4+y2^2
+4*y2*y3-2*y2*y4-y3^2+y4^2+2*y1+2*y2+2*y4+1)*eps*y2*y4, c_14_15 = -12*(y3-y4)*
eps*y2*y3*y4];

